The Mirror Theorem: Central Incidence Saturation in Keith Recurrences

Keith numbers are integers that reappear in sliding-window recurrences generated from their own digits. We introduce Keith mirrors, a subclass defined by saturation at the center of the recurrence's incidence profile. For an even index m, let C_d(m) denote the sum of the two central incidence counts. We prove that the central deficit m-C_d(m) is exactly the distance from m to the interval [2d,2d+2], which forces every Keith mirror of order d>=3 in base B>=3 to return at 2d+2. A digit identity and analytic capacity bounds then reduce the classification to finitely many cases. Exact enumeration, independently checked against the original recurrence and incidence definition, yields precisely 35 mirrors of order at least three, while order two consists of two explicit infinite families. We also classify exactly eight cross-base triple alignments satisfying R=C=x_1+x_d and record the conditional reconstruction property induced by incidence symmetry.

==> anc/README.txt <==
The Mirror Theorem - arXiv ancillary verification
Federico Ignacio Zamponi, September 2026

Contents
- verify_keith_mirrors_v1_2.py : exact finite verifier
- verification_output.txt       : captured stdout from the verifier
- SHA256SUMS.txt                : SHA-256 checksums for ancillary files

Reproduction
From the anc directory run:

    python3 verify_keith_mirrors_v1_2.py

The program uses integer arithmetic only. It checks every digit vector in the finite
base/order support proved analytically in the manuscript in two ways:
(1) against the boundary Diophantine identity, and
(2) directly against the Keith recurrence plus the incidence definition C=R.
It asserts equality of the two solution sets in every residual cell and reproduces
35 higher-order Keith mirrors with order distribution 17,5,2,2,4,0,3,2 for
d=3,...,10.


==> anc/SHA256SUMS.txt <==
1003d33f3efce6eb6c0a704cbce832825f7d6468d62abebfdc4a9e1fe3644328  verify_keith_mirrors_v1_2.py
0dde47049de22e665ec87235bce9510df64dd98ebda682db1dadd4f77064e417  verification_output.txt
15567a41fef7bb0df4631c5e949b5c15fd6d21ac156b3d93ccf1d8bbc3124f67  README.txt


==> anc/verification_output.txt <==
d= 3, B= 5:  8  111, 130, 203, 222, 241, 314, 333, 444
d= 3, B= 6:  2  112, 224
d= 3, B= 7:  2  236, 265
d= 3, B= 8:  2  134, 173
d= 3, B= 9:  2  116, 175
d= 3, B=10:  1  197
d= 4, B= 3:  1  2010
d= 4, B= 4:  2  1301, 2203
d= 4, B= 5:  2  1104, 1341
d= 5, B= 3:  1  22001
d= 5, B= 4:  1  10031
d= 6, B= 3:  1  221002
d= 6, B= 4:  1  101332
d= 7, B= 3:  4  1011010, 2022020, 2120220, 2212102
d= 9, B= 3:  3  102102111, 111220202, 122122112
d=10, B= 3:  2  1001222111, 1011112221
by order: {3: 17, 4: 5, 5: 2, 6: 2, 7: 4, 8: 0, 9: 3, 10: 2}
TOTAL: 35


==> anc/verify_keith_mirrors_v1_2.py <==
#!/usr/bin/env python3
"""Independent exact verification for The Mirror Theorem, draft v1.1.

The infinite support reduction is proved in the paper. This script checks every
remaining base/order cell in two independent ways:
  (1) the boundary Diophantine identity; and
  (2) the original Keith recurrence plus the incidence definition C=R.
The two solution sets must agree exactly.
"""
from itertools import product


def value_from_digits(digits, B):
    n = 0
    for x in digits:
        n = B * n + x
    return n


def first_return(digits, B, stop):
    """First post-seed return up to stop, or None."""
    d = len(digits)
    N = value_from_digits(digits, B)
    seq = list(digits)
    while len(seq) < stop:
        seq.append(sum(seq[-d:]))
    for idx in range(d, len(seq)):
        if seq[idx] == N:
            return idx + 1
    return None


def incidence_profile(d, m):
    return [min(i, d + 1, m - d, m - i + 1) for i in range(1, m + 1)]


def is_mirror_from_definition(digits, B):
    d = len(digits)
    # Proposition 2 of the paper shows that any mirror must have R <= 2d+2.
    m = first_return(digits, B, 2 * d + 2)
    if m is None or m % 2:
        return False
    c = incidence_profile(d, m)
    C = c[m // 2 - 1] + c[m // 2]
    return C == m


def identity_holds(digits, B):
    """Mirror identity in most-significant-digit order."""
    d = len(digits)
    a = list(reversed(digits))  # a_k is the coefficient of B^k
    T = 2 ** (d + 1) - 1
    return sum(
        a[k] * (B ** k + 2 ** (k + 1) - T)
        for k in range(d)
    ) == 0


candidate_bases = {
    3: range(3, 12),
    4: range(3, 7),
    5: range(3, 5),
    6: range(3, 5),
    7: [3],
    8: [3],
    9: [3],
    10: [3],
}

all_solutions = []
for d, bases in candidate_bases.items():
    for B in bases:
        by_identity = set()
        by_definition = set()
        for leading in range(1, B):
            for tail in product(range(B), repeat=d - 1):
                digits = (leading,) + tail
                if identity_holds(digits, B):
                    by_identity.add(digits)
                if is_mirror_from_definition(digits, B):
                    by_definition.add(digits)

        assert by_identity == by_definition, (B, d, by_identity ^ by_definition)
        if by_identity:
            sols = sorted(by_identity)
            print(
                f"d={d:2d}, B={B:2d}: {len(sols):2d}  "
                + ", ".join("".join(map(str, s)) for s in sols)
            )
            all_solutions.extend((B, d, s) for s in sols)

by_d = {
    d: sum(1 for _, dd, _ in all_solutions if dd == d)
    for d in range(3, 11)
}
print("by order:", by_d)
print("TOTAL:", len(all_solutions))

assert len(all_solutions) == 35
assert by_d == {3: 17, 4: 5, 5: 2, 6: 2, 7: 4, 8: 0, 9: 3, 10: 2}

